Vacuum Stability and Perturbativity of SU(3) Scalars

We calculate the vacuum stability conditions and renormalisation group equations for the extensions of standard model with a higher colour multiplet scalar up to the representation $\mathbf{15'}$ that leaves the strong interaction asymptotically free. In order to find the vacuum stability conditions, we calculate the orbit spaces for the self-couplings of the higher multiplets, which for the representations $\mathbf{15}$ and $\mathbf{15'}$ of $SU(3)_c$ are highly complicated. However, if the scalar potential is linear in orbit space variables, it is sufficient to know the convex hull of the orbit space. In contrast to the self-couplings of other multiplets, we find that the scalar quartic couplings of the representations $\mathbf{3}$ and $\mathbf{8}$ walk rather than run, remaining nearly constant and perturbative over a vast energy range. We describe the conditions for walking couplings using a schematic model. With these technical results at hand we revise earlier results of generation of new scales with large $SU(3)_c$ scalar multiplets. Our results are easily extendable to models of new physics with additional $SU(3)$ or SU($N$) gauge symmetries.

==> anc/ch15.dat <==
0.3333333333333333	0.3333333333333333	0.3333333333333333	0.
0.3333333333333333	0.3333333333333333	0.3333333333333333	0.3333333333333333
0.5	0.	1.	0.
0.5	0.5	0.5	0.5
0.59375	0.4375	0.375	0.5625
1.	0.	1.	0.
0.5713017245331506	0.24020906303647416	0.4099192485343067	0.12324992131344713
0.42060215583460625	0.3674195529620696	0.35374640000197843	0.1336626393900948
0.5099109846408796	0.270336300390312	0.37340384481059685	0.04042014672277185
0.3456613630169679	0.2687441365443017	0.6954773558568551	0.16606596697650478
0.3373257974638944	0.3001569109797509	0.6245474731231998	0.1914198332692424
0.3356171960561788	0.3358466377937079	0.6246607090230075	0.2366619953549433
0.4227955620243311	0.3702447715683265	0.3525449051027029	0.15518509360891555
0.5033934515228194	0.10469050461580108	0.6480040845153477	0.02789468795865125
0.5724520807778991	0.11912708843780831	0.5387523720415974	0.006388138454841797
0.5377421544164082	0.19265458399116345	0.43766547828780666	0.020344067891885496
0.49579751617641654	0.2989940845435081	0.3416998731477683	0.1779357179184437
0.7918011384720641	0.12290342396547368	0.7312792764176904	0.0055782874169509515
0.3425390827897252	0.2796198284728944	0.6761254763954623	0.17292258042808367
0.3529081492598603	0.37581863788223385	0.5039133659214269	0.18129170189149074
0.3386294614515979	0.3454464112500012	0.3615412831429202	0.16484864173873565
0.5327293893440013	0.11540474601503291	0.5729672894323761	0.008371348262921494
0.359054320544735	0.39846104457577797	0.5030326340477511	0.29819576955502536
0.6192106575957191	0.13744064431424988	0.4898032950360729	0.01084680008364383
0.37430852275674975	0.3687608538141313	0.36810927519254816	0.10115396583747388
0.4918158700717944	0.05067401849110545	0.8455229727938516	0.02317100086499582
0.7603071240605981	0.19288668899197517	0.6753434449089448	0.12453883833883239
0.5687602771881245	0.3182628730590378	0.674575928927584	0.24726043982606774
0.6318069779772439	0.2115394404968444	0.7910786725059763	0.15290422019069305
0.5693775698122142	0.2369236640885148	0.43169831477161924	0.01747752606123079
0.7456253142171286	0.10249742700488564	0.5918873191202169	0.000346613508389941
0.44365745928381106	0.40826089153026596	0.38583475428097197	0.32163857663128875
0.5126399548463648	0.0625118158817126	0.7600877742779577	0.0026564656575672847
0.5626326065563978	0.13191861076627495	0.5155367209483226	0.007169351177581837
0.5621047437352384	0.2201635488409899	0.41019429636503596	0.06420913613115012
0.5521734705878238	0.20517319646524404	0.42126512002014055	0.07854848151060456
0.4327924533887806	0.2497076573423936	0.40413574338555497	0.07943324615594387
0.3884555045673735	0.4043847613987933	0.42625061425655464	0.22964092435240258
0.4120595699736029	0.44103423405147685	0.521471906347969	0.39279383763285236
0.7873159043548625	0.11423795378571731	0.65073058159808	0.012139374860943174
0.35512476906083895	0.24660149283535596	0.6860231574876632	0.14822617823070514
0.3745906940104833	0.3978019802530629	0.44076583081810067	0.18780825893663347
0.3708756833217173	0.40601803456025226	0.48117496370141183	0.2226876312233967
0.486625348219432	0.1786757150298082	0.7058629864890367	0.011978616963279605
0.5109462683807852	0.32250471988425244	0.3950849630359955	0.10446373385317674
0.365847165676916	0.40628294716102653	0.5172303704093858	0.3363598064082768
0.6447980646555036	0.22691454764975735	0.5554211360938309	0.03780833798990868
0.4019817826680286	0.2576812555745351	0.41714993934622635	0.17923077231758186
0.4973422652123309	0.30488054177345214	0.35289999107647957	0.08834849973924738
0.37878456707966196	0.4171213425739165	0.5014223342451417	0.275363165663256
0.4307930936950285	0.31227390404780003	0.33832392354058066	0.10128496282568202
0.46335282435764397	0.43631430537634625	0.41490926924881144	0.4574274010692311
0.34337727647973637	0.29414045643490927	0.6733023695042754	0.19607959918315884
0.5644698764830811	0.2819559206326232	0.42790617083347476	0.07830900557337948
0.4484731112904729	0.08080495278395737	0.9086468953473033	0.04874368813986888
0.4550976074209756	0.17468261363394946	0.8103039842621064	0.05517688745894433
0.5113644511076268	0.24678258148313917	0.5000517451956303	0.00012641800300794832
0.37147773020489394	0.3963508972367716	0.45244073143315816	0.18806466854041373
0.7132754810106775	0.18758805802541148	0.6338063248201858	0.03394046733014714
0.4119092295871989	0.3072205502262345	0.3428455373457382	0.06723163521840424
0.8649870186142411	0.06487040127062944	0.7711586952196027	0.0023216931383153385
0.5192952859848247	0.4106525320688273	0.5975504322922877	0.3710686826143096
0.8089295182289965	0.11804572145088234	0.7381520392403664	0.008708997873788978
0.543726204409745	0.2716871954190626	0.40126652762015136	0.04889353312386057
0.37228402508306696	0.20226122320843942	0.780440935272228	0.11802161143355862
0.41818208032628024	0.34874960693411283	0.3443825370401342	0.07990262790794057
0.8297734767553685	0.08420052288863007	0.8832644172527125	0.005014323041188356
0.40836666792776777	0.44216104163162845	0.4926883016047848	0.390872525197907
0.35732900984564936	0.23657996492523858	0.7350834983040271	0.14296048850633297
0.5378212563357775	0.45092297961441696	0.5522040824361382	0.4416160101338855
0.9799290936930433	0.009451606054336495	0.9644965781531135	0.00035159027676263645
0.4147740317635895	0.3297889380729275	0.339083566155419	0.31795094733907814
0.7631281311782857	0.21856426561302592	0.6257399959715846	0.22880243136993103
0.5282502717707241	0.23935984130749105	0.3902459659095194	0.11535633129403572
0.33742647658381747	0.29939037008769215	0.6576386488625622	0.19371169336270416
0.3755477669740447	0.22643681229272256	0.6048066107034951	0.16475971479842833
0.44695680191079246	0.2663692900585565	0.3768198416979988	0.21263830391815372
0.48710752128359003	0.06600758141455781	0.8017881213885764	0.017488325683528066
0.33985973344924575	0.36780867761693514	0.554405295136582	0.2693204686122765
0.8043724461939096	0.1645561222606497	0.8361197492122819	0.14060194622208738
0.3684326617656894	0.4039283529707263	0.4791730469517302	0.27139817945021427
0.39927739120239336	0.15456447209811247	0.8221641403339964	0.0894961730156179
0.37358223427814274	0.41756889912691786	0.5193682429330051	0.3461302219355845
0.35858789448879336	0.39191511364833814	0.48852021896068043	0.20315123193492696
0.7584019847601837	0.16910422026136743	0.6054335503419533	0.09638144470069004
0.3362564964384747	0.35663387909739386	0.5309107591344792	0.25135389703200056
0.3580310135025722	0.2770982362504362	0.4618327335238928	0.18940827018415524
0.34608852677718877	0.2678982345170279	0.696533919231585	0.16639820649245682
0.4673166202939858	0.31896143076781974	0.35655597751786217	0.056862269565927874
0.4073704628607237	0.3691321248006827	0.3631613889202595	0.12181618602934313
0.4744814698996332	0.2859375187805581	0.35194708401958485	0.17325773458549648
0.41256883670833155	0.31014830853457026	0.341062134089746	0.06336360721201614
0.3377537241373944	0.2990467215477374	0.6284849147827316	0.17108386854814023
0.3458609420958728	0.34855807118579935	0.35719696055240974	0.04398722324329905
0.3401138268595925	0.2913421685621384	0.5994537221328127	0.1811426929621564
0.4778076685131796	0.27260297852969073	0.3628665948904789	0.163155608425639
0.42958642001993613	0.3300247158824669	0.3347124835852113	0.08092264859371713
0.35633191374859075	0.251711338649971	0.7273982970766443	0.1334059915729801
0.5118816056973965	0.20206295097626797	0.7441904629890556	0.040870233589786836
0.3387497272134992	0.3619206529381982	0.5806468327527337	0.26221449207818104
0.593348230895801	0.20617220986859183	0.579890011901214	0.00013500206899399444
0.4966218123253713	0.31772726426695275	0.33694606119239007	0.19968286132141524
0.48186903948857396	0.06632532410968349	0.8161577701420987	0.021074798227198027
0.42196551480945227	0.33219423473435544	0.33539770803658864	0.3011738640633949
0.4414494062926857	0.40113276096243716	0.5342823707964239	0.2673901175310379
0.4529026500317063	0.27499880147911965	0.3647952625338117	0.023425397709032132
0.3359414133316762	0.31029961789924637	0.6186571682538888	0.18133476703630472
0.6958972857126232	0.11683642790061197	0.8503103911330656	0.009562694567670487
0.4115130599243791	0.3653375218216402	0.37886435599361973	0.11774775946417804
0.44329769893978765	0.46575760994796417	0.4949800242134612	0.4385496984337013
0.5412734317816242	0.11209071636231875	0.5792139719558637	0.0030694539136558547
0.3664488242142999	0.2143330975421982	0.7625032257082492	0.1296959666801911
0.3650454837795295	0.33490300939046364	0.3334395403044415	0.09310737550570707
0.3986326454045409	0.16584461004473136	0.7668064436578688	0.10542920445400157
0.3548289888827834	0.38541324056206516	0.4833416503392351	0.18480513631161935
0.3566533766667312	0.3855268059500366	0.45253332403739593	0.20346796882841284
0.539334375291748	0.23994456922936372	0.4966611786918132	0.000913020772414036
0.40418365617004326	0.4327031986073132	0.4790740222593725	0.2950571265814692
0.47686944145437016	0.15916984483595512	0.5460383651651632	0.02672854547823572
0.5932074958234297	0.16819383849655814	0.4593886332324153	0.04384556048190874
0.6472286573847438	0.15441643633612365	0.5180265622159262	0.0003268394732967418
0.6687931437985867	0.17933827850821882	0.5387535419133693	0.002131125383276744
0.465809036339796	0.33118757651404945	0.3529358112412248	0.07730593132060269
0.6479480070232146	0.2103169538007206	0.5254414527558834	0.01854850251664745
0.5106386352170028	0.2540943255641707	0.38426767942075407	0.016305557847457148
0.40362100423232883	0.4335839437181288	0.5030188987802717	0.3067349732210642
0.6037616235264699	0.38353947360606006	0.48059323757511396	0.38838023176718517
0.6036762284280611	0.4012624313182062	0.574901636662277	0.40965230803111147
0.38925027871659806	0.22809058855689723	0.7500006146716137	0.10178570675704018
0.35248899959875446	0.38300167067122526	0.4687526930493059	0.17240886483466206
0.5661699843716143	0.12502709123927247	0.5278280357416546	0.002357657364816835
0.6747339071869182	0.17642221690881957	0.5194218131756151	0.01369847568735776
0.6824166297953842	0.14234779134783945	0.5188034943430457	0.007646673335732612
0.4260129965685989	0.27105503833281425	0.3774463275640364	0.011254164540875208
0.3686995432926264	0.4060881972231673	0.48921628097888437	0.32674590733384634
0.591511719185946	0.11818437109124734	0.547571868035867	0.0004425715580845234
0.4418764918730849	0.20682838087931255	0.4814363270831172	0.050106670565052254
0.34055249185718117	0.3553759024442536	0.4552896963256321	0.1208335428031678
0.3608032088549106	0.3733351917538305	0.48960749706836176	0.16822251375462166
0.49407077374283215	0.37779835270917017	0.5814120256399423	0.27060679316947206
0.6315182291879032	0.2099864469113682	0.5141313399108679	0.008841822255605859
0.35146435823696187	0.38513733373938536	0.4843489782856047	0.2996947976470497
0.3765806326255564	0.22459470627622463	0.6077765052336903	0.12525107669206187
0.49849863221022855	0.4189469827239554	0.38450044011934126	0.3503590797302896
0.8691659517583487	0.0948610910347975	0.772068249097949	0.06906958873161877
0.4609023082255665	0.29328802398506765	0.3467658780973031	0.18020735331054924
0.5906217274958422	0.17347787742428375	0.5405062718829934	0.00012793972845451414
0.40755635444945654	0.2974304796248343	0.3511944447997451	0.061757220048640996
0.4295087052249233	0.45827004228020546	0.49835444097617504	0.422622479583908
0.7709971246632691	0.10526205032807102	0.615460446890176	0.0030470901925546247
0.49576130177691236	0.06910299939390206	0.7655107209917176	0.011856675409655786
0.669438909079081	0.188707413120554	0.5049879097838417	0.04717597990140149
0.6186804379094467	0.2454992432706315	0.5106761583329554	0.04650129929022054
0.4387364334316197	0.3311040609647888	0.33525411173762437	0.2818186615608996
0.42471208048218567	0.3490197331751115	0.3557997428199403	0.08597916543692755
0.6935155786795474	0.16645861839739332	0.5322618062135475	0.021701910089518647
0.6753462478436466	0.19761487208900527	0.5594975132181337	0.020432795616138633
0.5370284162447162	0.23419738673620077	0.5355142112507552	0.00026955881765797413
0.3336720537319398	0.32549704979852073	0.56327501676615	0.21280983505422066
0.3337382453303451	0.34139318921139056	0.5303809459959474	0.2000924104823167
0.34801071897277586	0.26253464651075153	0.6988643137209263	0.12869258301627615
0.3634014934545563	0.3976539633100265	0.4835870237052766	0.21010045299980995
0.735665868253149	0.13447144677442585	0.5741250071045485	0.01980693500327849
0.7703912716699569	0.11156039885883477	0.7896784219330275	0.0006319010465098151
0.704063528695527	0.14973188538475254	0.5409685867586946	0.01276414170549329
0.3492643060744208	0.25873080241115615	0.7150584920513864	0.13336371251128876
0.3730471220640506	0.39958130180298307	0.4452175926272977	0.23816257759294956
0.6219529422778736	0.12959553148526423	0.4989512327247716	0.001128246365920037
0.3558562377483235	0.24156324150849068	0.7198287754970641	0.13571451216055846
0.39073421061212515	0.3343788844809038	0.3338438007377597	0.16022332437540254
0.3751727917222374	0.31252627771308883	0.34399790522608414	0.02540108832351091
0.5686476742364719	0.12434327767708883	0.530850226571082	0.0003207737658792704
0.33418430112144554	0.3209290802025053	0.6218967193987609	0.2150833544536336
0.3498944272825084	0.38647240434662306	0.5099167137269837	0.2532360956217441
0.4848378648640511	0.10311880170285499	0.6838703423773087	0.027279535934672413
0.4603988311358881	0.3328588234009632	0.34761888359340937	0.3308387236256025
0.34427517076126485	0.27167572705417126	0.7032852285463451	0.1474506312139963
0.3906648100936227	0.4313961462654504	0.5083781607853083	0.3705844862521938
0.4921247531685497	0.3188354202494511	0.3495146086780106	0.10251986239712965
0.4721576687760908	0.2535744955339822	0.38093359019807743	0.04339480096524317
0.3384297508857317	0.3601688854854184	0.4906161281375246	0.1704856031633759
0.4466882122413003	0.07948596845652366	0.9038567931299987	0.04802754000290246
0.42466943953971176	0.36562321519366614	0.42491587680332615	0.13546743494891367
0.6380790123346849	0.19022949736568565	0.7054176810552719	0.02511764542931318
0.36798229528887433	0.40925998327038404	0.508667198186081	0.28105018700185147
0.4709071768893169	0.27925933736274294	0.3619199837744363	0.21147026026026267
0.33532982367656355	0.35121158798326013	0.49730098110123366	0.1706064022237548
0.3361491647670945	0.3063337848064914	0.6011781840742408	0.1971912956593969
0.34945770431125783	0.33954387695988697	0.3394506178278	0.02241181289812196
0.5059859000448442	0.2645385019674075	0.3770058182049134	0.19221101927760684
0.6553918786591321	0.19464251284537312	0.5203122261337774	0.008810607629916214
0.4131063128990894	0.2258945896751321	0.732521623009957	0.0728726738848565
0.5865891776146038	0.253407020077177	0.4358890139889324	0.04939355691791115
0.4174394522501464	0.45172141046620984	0.5057552630851802	0.40664940009140293
0.39040159034618027	0.3054482619407504	0.3486368609210585	0.27434717422917737
0.37083737826212515	0.3304421441957015	0.33784115905995676	0.3267998718639145
0.5788772425997621	0.2751101061138217	0.42404614183379274	0.086695544647006
0.3772401353696068	0.4000183233524332	0.5155323162511702	0.23915262813156724
0.4994905293187681	0.44971741489936246	0.42206663709193215	0.4048094173913002
0.3693560355175174	0.21243329262890337	0.765059680710917	0.12953617210101084
0.4295732598579289	0.38318534533432	0.35996786226935323	0.3442528976226506
0.5141171023115861	0.1669554794650512	0.48749100945180873	0.03316219229053209
0.7643514817101869	0.08255488138393349	0.8932869655601997	0.0051366172648020314
0.36282954157472036	0.40398748259572936	0.513556886043625	0.31950739406299533
0.5407801180166113	0.3462869868768906	0.6481020781777039	0.2779805843319971
0.4183046762388272	0.45161649602846776	0.5020231820444153	0.40944505816496213
0.6440129080855175	0.22673793987581012	0.49917932107070795	0.05174730957210749
0.6724488956156087	0.1859581109571114	0.5121135432798782	0.028262128728646228
0.3689423673002661	0.4093877404519025	0.5279616434649317	0.34068391452018437
0.36897871347974787	0.28778520326327345	0.39179810403775645	0.20345259604227056
0.47438992417589887	0.2714221971052171	0.36279183264389697	0.09441519038815833
0.6917495499589209	0.19754104802835296	0.5717721499100942	0.03353823308859282
0.5164817096359846	0.3608204824261168	0.39952282070886114	0.209691357118056
0.6461115048105085	0.1306394862929415	0.5013458469092792	0.006437354595341677
0.40922395619556523	0.36678281298114723	0.348238591841929	0.29885828189954866
0.6413401999102285	0.21893123763555858	0.48845772381642505	0.03549332579521002
0.4542318488491187	0.10395501270162236	0.8918330430255573	0.05558982257316903
0.45777606011624883	0.061657798451532755	0.9298896697284191	0.03213854639171527
0.42152673490236564	0.2852637156366743	0.3606476215735986	0.01601925659583878
0.6209112605031027	0.216873819831474	0.5159467477031586	0.008640648142231633
0.5219368887307028	0.26467241002080105	0.37713708257797074	0.06442431125622854
0.7139676457863288	0.251638855580237	0.7485215686914757	0.22134184961799763
0.4896418945840979	0.09613695372927497	0.6953230853254689	0.022617704861220615
0.6680059373653107	0.14120231017472934	0.7820406653472703	0.006468881831446643
0.5053741598184036	0.1115237397760844	0.6226652186930615	0.02120737498984633
0.4352489344869944	0.456362864635045	0.49244696290387674	0.3632034766074386
0.4427685620455822	0.18110359543340426	0.5455652893515894	0.08358987343191028
0.4996685310225652	0.3534028779879293	0.3391306738217316	0.24977903309055316
0.3567683987930325	0.3849709436689257	0.4497090405640213	0.28021867967791064
0.6554153742767056	0.19281354425297434	0.5218756506169899	0.006589862674165709
0.3374275582060256	0.2992697404894486	0.6494607700867172	0.1955750069125649
0.4436530423254745	0.08763323090653234	0.8821601057459237	0.05406345976280365
0.409963898921915	0.13724753220641675	0.8486478618997996	0.07550923434353667
0.500297494141048	0.2396594869636139	0.3869610944370519	0.11394059904083906
0.4346904739541933	0.28355837050003935	0.3585900217597377	0.12977490299920352
0.8860987377629537	0.06431403293286762	0.7972851085683323	0.012115509313967633
0.41651339762335865	0.43208037810642386	0.4955109862323686	0.29502039508069483
0.8306817400151405	0.10658107760854117	0.7802003448575436	0.00951083289274495
0.5411454822563673	0.12059223881214659	0.5522146508051025	0.012285381149627577
0.34482449373428103	0.27003201555369555	0.6955762813494056	0.14536510994285326
0.5538577416847531	0.29827074891949634	0.4278200948028436	0.09683276727867297
0.6720404869118038	0.19223334131059347	0.666818660234769	0.0217951403834323
0.4218729359650006	0.44265876451703207	0.48989356391454664	0.3191951727950997
0.511191402417499	0.2795038068092037	0.3927808720118798	0.026741815328308927
0.5693434304482621	0.22296359633912563	0.4156435157132616	0.02697705905356719
0.528348806074742	0.2773252494936282	0.37576099662101914	0.07972619610868519
0.3565293991330952	0.3925267369924939	0.49497441875989295	0.214611596146588
0.4103034711255208	0.24372149697504028	0.4380278017882419	0.12861336186978836
0.4661685093035177	0.1549614052219847	0.5737643845409361	0.06774519057126291
0.5916495207785843	0.2902631212005744	0.46891052762856145	0.12513672386737895
0.45238679001396925	0.26239557331014246	0.37615757423251595	0.07253389926246775
0.35642973256134836	0.23858895011027897	0.7376612817416639	0.14471883641106303
0.7431958136598398	0.15242808085813464	0.6535193165450811	0.007981741788740504
0.3577181536233782	0.389901757454223	0.4872793815019448	0.19714202970407052
0.6940125141232698	0.18110497986447166	0.6694224202678918	0.014561966256564743
0.8873017651137093	0.06257375352776959	0.8829661022456162	0.0015142339886128314
0.5129660184402091	0.10733508455407946	0.6268322342467928	0.022402227248019557
0.33468149113294726	0.31675605395553114	0.5585572283978971	0.19420716576085223
0.7323295295937268	0.15106493916076558	0.6622021215793401	0.003109340847675305
0.3356000744174981	0.3372534265338331	0.615125706528149	0.23165978366485285
0.5266794600774658	0.2422295602966035	0.39151033442389904	0.02267799960250084
0.46931187069230035	0.27210453576967997	0.36470450842810925	0.035658471785505165
0.3573553623423754	0.3971850366247285	0.5071505179944945	0.297689351441487
0.33888531686771967	0.3201078194903281	0.5658158238071013	0.1350355208783403
0.7949951124673297	0.09291890573719735	0.6453456638868896	0.002355202960927786
0.47359365141010296	0.13327671350807987	0.6210743174028903	0.02502719132027943
0.46952099442251194	0.04668380823647817	0.9455100885188258	0.02249180028367667
0.5352717249724014	0.41886434664143185	0.5885307687702485	0.38520804032833617
0.5617113092080316	0.294247861338279	0.40784254936939135	0.11003319489611933
0.3502353032449761	0.33602889688900395	0.527120687593748	0.12736311604001382
0.3726033606286877	0.4070700247747359	0.4730394761450568	0.22062952736179517
0.6950280064409269	0.24138342134761895	0.5341678795944035	0.181655659669257
0.7331614590745146	0.1415400613165843	0.5824214561582122	0.007044210047737143
0.3372612200884077	0.3055227333347269	0.5426162575971286	0.1973561911891436
0.46689715541381444	0.2528974661974199	0.38514760538910436	0.024543860881080126
0.39055289629860596	0.41442400184002703	0.45969231678239975	0.23379076643318186
0.6984508309135982	0.12388569070612675	0.5424719355556967	0.0008420597425799448
0.3923207668646991	0.16648408014451835	0.8199159220739642	0.0928918570942278
0.3724992834118567	0.40050724086945144	0.45424596123976335	0.19798736127411654
0.6172795533098404	0.21188078130871385	0.7348580637213485	0.0841345100689129
0.5777262839256396	0.14497272421540536	0.48515389719834523	0.01528359384676645
0.42077678845333694	0.32021528579102637	0.35304563866038413	0.3142116211064545
0.4412246957137633	0.3085780851892413	0.3421695906027435	0.047998234647213034
0.6547704753786117	0.18994507336850416	0.6216951987955835	0.00417400468995771
0.34286041702441394	0.36781618320424614	0.46013133096846354	0.21244920683127597
0.3334607325532557	0.3303575550984989	0.5697926014516351	0.21834726312070096
0.4232662280793759	0.11602361125788432	0.8655883873877374	0.06380703976566161
0.42905987603663914	0.20962467641092936	0.7591222417244186	0.06450465922767293
0.3928176393949042	0.3750170176317277	0.363027718168234	0.21404733649192959
0.6208974108608257	0.11610573248923871	0.7899601645578815	0.0014099039911328688
0.5724201502947958	0.14197167450881298	0.49146341891826545	0.012032338861075362
0.3409367446615779	0.36964364325064136	0.5074900902528089	0.2061910700975624
0.35179143160125786	0.3907866455020218	0.5372100898654538	0.304477955242263
0.38308950750269594	0.33607869545423485	0.6454150324655931	0.24510792413712207
0.4504721838255832	0.47164368816683383	0.49992675534109116	0.4436072550872771
0.8168610927479611	0.18011430095791708	0.7794049257703836	0.1795202029678375
0.35738959422949734	0.3908001080395352	0.4759109281520553	0.19582996296012242
0.4770678617419278	0.1471248849247332	0.5758398550898887	0.052186899143431456
0.4498541065030543	0.47161889539636886	0.501608625665466	0.4457708821713268
0.36913088914131487	0.23750593960119687	0.7302077869274787	0.1043331357058741
0.8894485646239194	0.04243152013730035	0.9461520390823395	0.0021018245465345494
0.5938401824504455	0.1407508925212269	0.4861602687918067	0.010035169836649786
0.4718033545825181	0.4849505075640891	0.4998066628586638	0.4703161756041847
0.39553175438123767	0.4347935324675628	0.5026558333624217	0.36992179424311544
0.3360475879096106	0.3063617218556956	0.6239582457482061	0.19937136327260832
0.7339484460688007	0.1590867144823322	0.6079562322647702	0.017004196288249132
0.5181716351764616	0.4333806171606807	0.5779552977860963	0.40617032280500354
0.50040461760998	0.03230081978029112	0.8843790085117894	0.004279327356777548
0.9369915546970076	0.035663506340203203	0.8822102514333041	0.010211363380327736
0.3343891148975156	0.34411651874592375	0.5628934272015959	0.22677609856297629
0.9692210649321862	0.01034196249097341	0.9880966002647693	0.0001229173037154028
0.3360215337914949	0.3572651678995589	0.5668257321435731	0.2535243153116574
0.5511935211183696	0.06419089513017474	0.9139876065836482	0.0063995031972714665
0.3445027387321402	0.2918530151611398	0.6837833855187521	0.1780591374302347
0.7513223121048133	0.09339417967193336	0.8875926022720744	0.007783800772084595
0.4938886692264945	0.39274613563491484	0.5737666107566471	0.2968693176594922
0.3336729985454054	0.3395826316120094	0.5388459831793323	0.22919991748031027
0.6737485087997476	0.13982766389299148	0.5160270178646688	0.0029294349192944
0.33381381386935544	0.3407479775805341	0.5460520043635108	0.226144108966102
0.49016879158729854	0.44327491673615715	0.414234669762725	0.3915806328617365
0.730827485922166	0.15155205992889184	0.7311228962386518	0.007992618927507793
0.33366420849643025	0.3269093697974714	0.6273477158073204	0.2249874314544565
0.827180548255675	0.1686578783986617	0.7557493639449833	0.1779525221073624
0.43210899449001156	0.2927239876670551	0.35094872974802876	0.1846041757133695
0.5154009804645668	0.3726189157659843	0.3469897536247508	0.3117679236061157
0.36215939141944464	0.3569984565441374	0.3535402798815217	0.08118240933927262
0.48471668358395276	0.2636901061078879	0.36985686131300916	0.07854695534235313
0.5763776855515864	0.21698515826107082	0.5197364996901584	0.00042129608458743616
0.46072864431046306	0.33985545365782954	0.3345875678762093	0.28709908766194864
0.49163701927381753	0.4610117584739629	0.5207063145759679	0.41726034013041874
0.7513237087468425	0.1625968494056215	0.6611591735263732	0.026866098138611533
0.5061043873957496	0.27291797125437345	0.3622856303244044	0.15795596329609643
0.4039282943171695	0.3626132072281576	0.5500627079389739	0.19312480164514084
0.656845311343285	0.19790400821792128	0.521806488474883	0.013606836282274867
0.4673234939621733	0.31666101202373925	0.3404520999063136	0.061668073562609727
0.7760306038207261	0.11210007608481769	0.6213889619344917	0.01318118577080592
0.5314479845301979	0.15838592931188303	0.8252100917127181	0.034485998063049667
0.8001865414778897	0.1538367905366967	0.6618118629544621	0.12594905568751533
0.35845559509323693	0.3944631068226074	0.4867216899669961	0.23873621890085886
0.6665479554486661	0.24979835582177443	0.7534518029852912	0.1957078993737524
0.34110858727899185	0.3188961291981177	0.4861901759628497	0.07322984438899326
0.3843136123333169	0.18075704804208	0.794433031461316	0.10480158950190561
0.4197107533531402	0.29145798739718365	0.3542512723415883	0.07938685919919644
0.3883601286145118	0.3394943746538335	0.33433708510957727	0.330361843824566
0.4703614569621342	0.1300954414937767	0.6359614623520375	0.033085416462907115
0.3721613848195016	0.21934143439074558	0.67125962872028	0.12390495021107846
0.3797523704557506	0.22273400841411312	0.7661764449502007	0.1382153229112968
0.361236669384733	0.3965587214732174	0.4823858785342479	0.3209596512686856
0.4098612840325264	0.34831660610100584	0.3369416008098569	0.19362438098354845
0.6361628207151451	0.1928616925624563	0.477235056932788	0.016120116860582775
0.7099064674909362	0.15525682685162703	0.5535134500269595	0.013510704325271584
0.47390029321354554	0.09506456646426532	0.7387331376776926	0.052910760567779644
0.3468249093504832	0.37661906336459944	0.47589258894443726	0.19249640981220967
0.41049334941427323	0.44482617030143695	0.49706384005876153	0.3925857874723381
0.3356547960052175	0.32453678159668714	0.5433407715994437	0.1398983272140549
0.402062129809293	0.3056726856882935	0.3447263364248241	0.10782121832279995
0.33538164962277073	0.3115462006348904	0.6360383956571156	0.20462709752345593
0.4098033301678277	0.229012646370573	0.7503039068565066	0.10414953897047283
0.33580965590381334	0.3548638714625704	0.5487573060090334	0.2238042834391361
0.5456996826428566	0.2409285685787427	0.4982444353865409	0.0017872896499851372
0.33747509733890607	0.35752712804514275	0.488607583743963	0.17215923294610833
0.4855856235760414	0.267549450408744	0.3646693038646748	0.13864563945432662
0.7866498402927627	0.18253175562137056	0.7139257698147229	0.13878089383138414
0.45082877279720657	0.2827617155031201	0.35639423477128895	0.1445499861710981
0.7862281869777934	0.034680270380031214	0.962066186393719	0.002457372030107583
0.4823757259400148	0.4436973233475323	0.419373450808503	0.4754926209651222
0.35041790554994434	0.37583945804006613	0.5778531222997582	0.29089171073350695
0.4032886008707975	0.3932507520729576	0.40452469911042527	0.17806289270578227
0.48818591171766745	0.42161210680925754	0.38563880446904286	0.46291615926185375
0.33845877873399105	0.3045471817755627	0.49919778305825085	0.18952458612404846
0.3543513461833649	0.291767634198472	0.6855755775802344	0.19455715227666445
0.35212622361185875	0.27531454140375	0.512980807203962	0.14278599412004678
0.41950801532943777	0.44946227977261494	0.4905342118727988	0.4062288866191006
0.3761411455940118	0.37362314991236906	0.371521368954602	0.1539312050180446
0.3980927986219671	0.1754529895549145	0.7201374429973619	0.12124210367380094
0.3908664500688582	0.31711159065994193	0.3382153709944897	0.08983729310125296
0.6220643039109232	0.23443477372188534	0.5710395867157455	0.03972927002899311
0.33950234077538716	0.2922425928200071	0.631210985286346	0.18691376508866311
0.35267307982467844	0.24850579777207146	0.7219869152714439	0.15151425351139775
0.5991021003735673	0.2664022942808459	0.456090102834259	0.08248295135983208
0.4158918926348471	0.2002692821781707	0.7544549768117316	0.061949715725668465
0.4511172809437367	0.31680672241246016	0.34260438979763924	0.2709480149079881
0.4174301994532863	0.31565944948317154	0.3379950371904539	0.062095795816482086
0.4920166972817428	0.2713249697155437	0.3619582718518225	0.14539892771893262
0.522804565775956	0.3271832360989695	0.39933472271723536	0.13218314238976003
0.35136424472937594	0.2548770601481223	0.6845807271452867	0.15601090483693514
0.6581355003338022	0.19405265788870368	0.6085688825549224	0.006868404301716519
0.37457787823369154	0.41138572506162546	0.5334854423625024	0.34405173944443757
0.3671872290642824	0.252096934222694	0.6887039942152186	0.09693609097141613
0.49493933478798346	0.3363346994613304	0.3369169655933732	0.22429299941588327
0.6282049433809437	0.23247439082824878	0.48936074581427313	0.04256192127458128
0.43439438648370976	0.3044014927086518	0.3422860550560043	0.1285543089437868
0.5468254364629638	0.15256178180483565	0.4879443395781572	0.018754096038191132
0.569015827317	0.43805649281816833	0.5338721216427468	0.45416796054467273
0.6327475894758148	0.14688585625956643	0.5105511710433969	0.000314710212841099
0.7107858037072694	0.2100939512098418	0.6068891874791024	0.09233211706682025
0.650108261279994	0.21453705076562218	0.5580585617549524	0.022003866547175392
0.6629129535155864	0.17201404633007347	0.573605411705068	0.00020993411880437915
0.711616023153789	0.1604564436489362	0.6541397694565729	0.002859000189269322
0.4187506940438936	0.3145488975413012	0.3385584028239118	0.0517900652226206
0.6570979772642798	0.12973811701434096	0.508066689559457	0.007008632420961772
0.33850687282395825	0.3586293263958709	0.46301310858816824	0.27513296092807077
0.5002919320837229	0.17260491006157144	0.48893116320246655	0.03356000209788137
0.7059076620866824	0.1404556172179488	0.542380449568883	0.004329535804731178
0.35294682666275634	0.2708080354882262	0.5337552659272471	0.17071948134560117
0.42382399793415626	0.44746750688310294	0.4812729756217	0.3288063901967849
0.3551187681936077	0.24524722997080053	0.6986476317423517	0.15543656402125358
0.33685777191919214	0.35923071666360645	0.5363081844804971	0.2312532357543295
0.34976481836422874	0.3853423765842643	0.500735865966743	0.28234569611391674
0.6024661796203852	0.21888934184406791	0.5598445443485385	0.006239429560926831
0.5781113338090633	0.1351378456211139	0.5169859160118297	0.0003793982882776897
0.4995642806862333	0.23656782826280454	0.390278141698362	0.11192460668112049
0.45400559678514013	0.32298404627301436	0.33746934813341484	0.07238123054735282
0.441656183093017	0.10800591178886551	0.8033040993461665	0.07278925354363767
0.7338674072235106	0.18828368556082292	0.5752499777118762	0.10843857023917008
0.8578200860361705	0.08113343421008472	0.8355324223360845	0.0018131190209065506
0.7593759637041317	0.13693534706448812	0.6190428646624403	0.017800468765277792
0.44875601395648856	0.11435636900054566	0.749416495173295	0.09289216331922981
0.40288804928998145	0.18716842959872776	0.640588745827253	0.0971678433035647
0.3334691781319428	0.3298433982598773	0.4338978627235791	0.15118975484698347
0.5412668686316666	0.26447532900140763	0.40036524008496327	0.04148533159101828
0.3988286259036958	0.33763149197100034	0.33889826700099995	0.339772830959758
0.4524899006861946	0.36649319238860784	0.34329930012106624	0.22622251403704105
0.5574770151150578	0.11398764425198608	0.559781767928689	0.004978501150841623
0.333418044120698	0.33100703002672155	0.455966188572769	0.13655734351358434
0.37701086306263215	0.35586523962069316	0.34544267081425273	0.07831282752256889
0.547833470243292	0.45799663602050505	0.5229154388000619	0.46891475127666327
0.6931331729705638	0.16623247229701257	0.550217233827766	0.005778059329299956
0.516838088700347	0.2353671499509996	0.3958754263552036	0.0188931243597645
0.3750302808421349	0.2276996079315133	0.7324368948422153	0.09113502144025022
0.5520005124016306	0.12191448019847116	0.5416290111222322	0.012481723003276561
0.3367584689106509	0.30218279902441514	0.6377428746364043	0.1947544735683916
0.663603765393449	0.1792416452091582	0.5239260950022052	0.0017311601279974146
0.4067286987125124	0.44358314520793346	0.5055791379602333	0.39273048327190235
0.37224231246683886	0.22972908305650605	0.7451887429027956	0.10833149055686143
0.3404818335864086	0.2895601894872934	0.6761024206418111	0.18552671645032676
0.42321112077270967	0.44280029320346814	0.4939075374554423	0.32307206262204136
0.4433941029671821	0.20564032469167415	0.7650098074733688	0.061222863018152475
0.7192087257575671	0.11639944966569712	0.5552695608363801	0.0025348371023200525
0.8023582565725207	0.10467935155690937	0.8025898523258441	0.001756663089516652
0.3472338391689895	0.3835945938213252	0.5451033503741654	0.28522328629408145
0.48935717207076207	0.29847475171957066	0.34215519203246375	0.17523634565652957
0.5258302981564817	0.4267953841908461	0.5840922278294653	0.39739942267399764
0.548567845661739	0.18023713458738985	0.4519922160000802	0.002952467516602918
0.4335417691173529	0.40511534189649234	0.38774809808615723	0.24972064810391872
0.3902396196649235	0.3269470663778003	0.3353111263017659	0.31052702488347494
0.5706053828340182	0.23210759628346003	0.5025308658102076	0.003052958448079019
0.38049027163942095	0.3872569724121819	0.41814087962191876	0.15877811736599853
0.3800547178976279	0.4139151036318449	0.4775402779134804	0.2413754112831808
0.5599458694093157	0.12604382510243206	0.5266177802096617	0.007633124818071922
0.5631375291054997	0.2705397416747031	0.39873622658827057	0.10198735377629285
0.6729385963822441	0.1358513759840344	0.5179110937436963	0.0017894313153562788
0.7218699969128519	0.23896430437594465	0.5541451830979167	0.22717102522494179
0.544028823856288	0.13340837669830416	0.5252775109063145	0.015478096710770342
0.3464476096596125	0.2714811550029112	0.6305776278062318	0.17291507347018403
0.44748531054224483	0.19657889664406875	0.7753285641931147	0.054985629513959515
0.36022576641338483	0.22962647592827576	0.7455682801920637	0.13548688567653996
0.335497168172259	0.34054989542475855	0.37002339894948405	0.037985760325679935
0.4552907076078192	0.3453288563648305	0.3472096606809877	0.11818087419830911
0.45048044261776643	0.12624893611921487	0.6997652418561489	0.05590005880308122
0.6926870389353703	0.1790245380558467	0.6883223091439564	0.017202035643196247
0.3739634707527382	0.4078469065248481	0.48001270235059196	0.2238720287976005
0.47597502181756485	0.2788265346737826	0.356411204039461	0.1516335672213907
0.44187811005755573	0.2697761694017176	0.3716083025921152	0.029824461220683253
0.795195753514873	0.13266450799578575	0.6470687324884896	0.06309468246126464
0.45527957485686155	0.2507359991708617	0.3907125632717196	0.04848440976803195
0.3442593609489468	0.28809048614010124	0.5234578654604224	0.10375405175085994
0.686590737240154	0.11479835517178884	0.8668989222078692	0.015076057219315302
0.7064479204329982	0.14334652023798616	0.5534325057562505	0.0012821653465677784
0.3337441723652977	0.3406220073943739	0.5283788588722034	0.22422538234722492
0.42779242595674993	0.35224612413552986	0.3383724540282465	0.22150820415047168
0.5257047730860009	0.29245951872445125	0.36258108845919146	0.17672208027744973
0.506053864624664	0.33246414754878795	0.35582070645676955	0.14996011905675277
0.33515624491118295	0.350990779514654	0.541841262934998	0.2438886611121311
0.7031301694558045	0.16522582062170846	0.6009640200809863	0.003478968987706886
0.5635006196591971	0.4200303373155027	0.4202446661422436	0.4309666563100812
0.5930467867596432	0.14991918823705055	0.4760587071845398	0.0225317782088065
0.4815606957141242	0.28170246059320253	0.3577896669056183	0.06047545237408418
0.5803131769373211	0.13825185786518523	0.49306496176449843	0.011465281294982504
0.6348576220780165	0.2164549663720687	0.5236079120738576	0.01591454324061494
0.40213884408223044	0.4222347213542524	0.4489566555080097	0.39089867941484074
0.46487812982744936	0.27919530120528174	0.3601386392635151	0.02979866726581387
0.3625803735155632	0.39393115995536987	0.45901771186999396	0.18515239950002202
0.5616430057146616	0.13971689635712242	0.8499779181642159	0.028237447471407735
0.4914272253407795	0.41173273628866797	0.37424790214522213	0.3373700263432961
0.5746697603716693	0.2259090638223863	0.5412731708071188	0.001330924250248862
0.6585218183640945	0.1294859706278828	0.5100201651848858	0.00280947319245688
0.4701148210214683	0.24802410005926773	0.38696927701350686	0.1716455474683162
0.788106999825046	0.12887100216817757	0.7467818589013167	0.007106277096677745
0.4407340899142223	0.09096434865599771	0.8818520416131903	0.056700980427073604
0.48892725200644144	0.228450981931022	0.40667478580673116	0.03904728791159517
0.3491853370319193	0.2593861601513514	0.6970411243668623	0.15956704603582136
0.8349571631644547	0.07322298482885546	0.713278255822764	0.0015136491148595162
0.5469042908297227	0.15413159068645735	0.48554186734290894	0.019738576763246855
0.3812555987488904	0.3552404818620668	0.3508382910776946	0.07465744647201132
0.40918343256590467	0.21425640793811046	0.5207912447077693	0.1362739288375934
0.6820055638982256	0.18013861661610683	0.5311405920121364	0.017183854902853717
0.4308454398661597	0.2918214463390715	0.35184899367083144	0.06318350628506202
0.34503329552180484	0.3707134586159231	0.4968837253488241	0.1772976105738408
0.33419102499772807	0.34450090031178066	0.5163589066892654	0.22155135988938346
0.4248127739709142	0.33608751366467304	0.3374695805976508	0.32113747861339165
0.4124934173702038	0.4377578782345269	0.484064950585642	0.3010453596384434
0.7452607976191946	0.12147029461178174	0.5860607569430011	0.0032644828796048186
0.5779823748187443	0.1650064736321386	0.7128066324330339	0.0038075755919246496
0.4500420108804607	0.27679966218989577	0.3618452059738287	0.09014722609227147
0.5996916238484702	0.23073077971248845	0.515881678516805	0.014819726303198581
0.5941032266135305	0.2579447189869768	0.5073179602675818	0.051216741268934184
0.4942510467019281	0.279904651161347	0.3774667747936883	0.024093574389905673
0.5295776965728065	0.43750289070869997	0.5753829706686509	0.41504894676826354
0.791725613272631	0.2004430399895259	0.6820713670112325	0.21803477488725573
0.37477399818672835	0.2394857059030864	0.7416775421747714	0.11963039168583697
0.5029257914679813	0.3135342563771155	0.34021039102350425	0.19625441861860418
0.5000515645148876	0.0897624589031558	0.6945853042733939	0.012749603939724158
0.4141955634409572	0.35963605746849003	0.3423950713496946	0.14616010275719502
0.5114416572833852	0.24937049755558763	0.38068180312967254	0.12546398185629895
0.4911682396432829	0.2626438439335529	0.37341840161461576	0.02906993700075213
0.4636412867837163	0.40872436828536046	0.37833828348150206	0.3962459485204927
0.691111800467264	0.22864363531911558	0.7794845077591727	0.20514378231095587
0.5362589391089281	0.25261982946738193	0.38702211174137335	0.14945416416507346
0.456889253748494	0.4641230066396825	0.4720889489086972	0.4534409045901231
0.507999757771624	0.06669992415112629	0.747775990150374	0.0025501924533881557
0.3346426050242361	0.3439780652820325	0.485700053407244	0.1385929797755698
0.35711717256398917	0.26821499437897056	0.5131180002641109	0.10872063469120086
0.46316716698824956	0.23510564926513552	0.40791198479263285	0.05723881106457722
0.5353793447412514	0.14565816273994125	0.5092916777183706	0.027367982002027325
0.836427298435582	0.10384807905099491	0.8088192606010549	0.010834537346643245
0.39324044245872014	0.37027095290311357	0.35648062827777866	0.2604590126702245
0.3359178550507189	0.355637069131796	0.5779610093803981	0.24782306858791509
0.6218099974855468	0.150038785182111	0.4800731367887121	0.027110234605890658
0.66167087111102	0.2991056034055363	0.49683298268984144	0.2789973581530573
0.4695555345531413	0.07225550268780655	0.8341349353671329	0.05243458768086345
0.35173208014683904	0.38540298812639473	0.4849441318575121	0.22937697053798112
0.5357456970449528	0.13257530220319874	0.5337162041366789	0.013644907016950768
0.3837406806117777	0.4218460138864863	0.4922023440819829	0.35590516539385847
0.45524445942960773	0.34528276310850614	0.33622674434026323	0.14764300909551978
0.34089400515993057	0.35411937962135653	0.5337660953057816	0.18032320219861314
0.5404709167651452	0.12340316080523199	0.5664499618494301	0.028952610290060594
0.6199920988710338	0.19412519637569264	0.4651233771886596	0.015208825646201494
0.3348804475437571	0.34305514300651857	0.41954284771137057	0.08547944395439896
0.46703855836557945	0.10106887476572249	0.7387835956284076	0.037868108700134726
0.8318966602101857	0.08178858830637747	0.8883185021934968	0.004101965070545065
0.4709904387049324	0.4842262767485029	0.5000404199616858	0.46817470897780566
0.42216465846457785	0.3561456641703871	0.33988711894844564	0.3167208415826082
0.8730585046678436	0.07875131360494134	0.8531673127997081	0.004773029866043555
0.6082448970050679	0.12723311193827427	0.49996650594114017	0.0019221438020399898
0.3486756597198739	0.3815349692408013	0.49383687805895254	0.1943255395448803
0.38634532967273433	0.4209876810822725	0.48862680043774387	0.25772326024676
0.3334922373728667	0.33489176544971766	0.5751215652771132	0.2242749817866937
0.6676485566447198	0.12630709537919782	0.5259951334142787	0.014674557049684012
0.43064761390480927	0.4503021336124922	0.4850119427722829	0.33766856213481955
0.5280941751082623	0.17724696078282692	0.7940834387009635	0.037608287299599814
0.49448677446214734	0.13465206629931614	0.5801688248621234	0.023402553448102516
0.8338006648366457	0.047766044024207345	0.9410910204219359	0.0025115849347327984
0.33874761508696016	0.3143319547775482	0.5782143857250451	0.1368515797698916
0.6001790107694496	0.41931014964174385	0.42986236923949456	0.4976511707220835
0.3588188123432162	0.33342477227569917	0.6400836981987514	0.23930429034730136
0.709153553419528	0.12236344281923768	0.544153527500935	0.01006902432808801
0.46858009130847905	0.35352718613642525	0.34613281684323777	0.3622422461743432
0.6501461683198317	0.12890288723429968	0.5079131831651464	0.0077119282103861
0.4065911312474129	0.34530348941985184	0.3358475881564732	0.08540107930424234
0.5373466503611596	0.43834373368586116	0.38906283792374197	0.5169337337523664
0.34131974426886486	0.36600050470600193	0.4876551976243493	0.17101323226596557
0.5906904934930541	0.11199068600840847	0.5609378056867262	0.004049130637739814
0.6464422756822715	0.23658511546147737	0.5361497575095961	0.06061079017466204
0.44425237755633085	0.2856391240324257	0.3547048431632442	0.08321622857021331
0.3632203285930357	0.23903540861880823	0.7195015291587803	0.1019506938294665
0.6731467351625146	0.13477934274440212	0.5138251095207711	0.006507384713175971
0.4505740439579137	0.07768073143271242	0.8927770579778601	0.04792048843878828
0.4072920059984447	0.42908013771202896	0.4915298830988165	0.28357787874964413
0.38046445050232713	0.4135943602204933	0.47688466577552613	0.23656129528099312
0.5231967186415469	0.18141595337325075	0.45638791172397597	0.05193116386598679
0.5499821308559831	0.18338754813741756	0.4459904744559985	0.012009011446741227
0.48971959936435105	0.1916772471079321	0.6631908845141298	0.00554703205989733
0.457994494107375	0.33442163862856383	0.3762183735609447	0.07852203485461402
0.37668736282968635	0.2374137582250335	0.7130214222733144	0.08806368265418989
0.6182907696772284	0.17878466480646957	0.46065979668098567	0.05744834729871117
0.9169314434999536	0.034325803598308544	0.8638166598810518	0.0000745920164033323
0.40374347352472245	0.2623006655292263	0.40531908672711603	0.17090810814050839
0.5713408557668872	0.17542662903057432	0.7782220574615689	0.026513667355025795
0.3420595932446426	0.3747472894725821	0.5555887223740155	0.2724525447287111
0.39729318912839606	0.31614417659373995	0.339229316300855	0.027558518861764268
0.3786030465025218	0.1907793521248445	0.7886403437905306	0.11011439708330255
0.334551418870433	0.3476099545620235	0.5247884499772043	0.1972892887282318
0.33786644954764006	0.3462213244221202	0.3752697940055292	0.04900485350583477
0.7096906227556751	0.18029317526544647	0.6322240219398286	0.018231398569662927
0.47411549158896577	0.2757738824576191	0.3615942904060957	0.05091542732397313
0.36719042026487875	0.333315248896085	0.6439926374429337	0.23963462289638596
0.34264681369124617	0.37521718821603073	0.5263715103113789	0.2716483860612933
0.4620985500833686	0.4147083420439301	0.3857832544882698	0.3854172332820391
0.517293569579112	0.10062296659319074	0.634117331070381	0.007947739570237108
0.8414256307744906	0.10383252392124509	0.7805797004631434	0.019381358462280247
0.36279899566214147	0.3793283492225845	0.4083477861000835	0.13593839472463376
0.7590096524949573	0.10719631306955044	0.6014545173442771	0.008434250593525795
0.42562750865590887	0.3365049719470036	0.3391213461599982	0.06929498151029345
0.5040496059800573	0.09784817219833354	0.6772204554674849	0.0329545604861765
0.48672164497849485	0.14824493189711316	0.5588953872944851	0.05209373082575162
0.3502643620135838	0.3815513711832801	0.4877956967155149	0.18599784424275242
0.43276054112290085	0.39861260191776343	0.3769188293211646	0.404303915518928
0.617113353675236	0.18530515676388554	0.6773694260089969	0.007272855433498088
0.6142374959704877	0.2199977046862439	0.55997715410277	0.011432136129134083
0.4488766278286286	0.14686375862215528	0.6351530177364629	0.049171643763634885
0.8252659889804891	0.1401795942756011	0.7035862145419834	0.12760928262404878
0.38796854132973996	0.32844673331631846	0.3341460378050214	0.14526319340532168
0.7329058597059896	0.15520302427425292	0.5731401930081634	0.03729983432031453
0.5173896693223214	0.3661823098090287	0.3732529313994013	0.2376190046280373
0.6051773018868848	0.13955069068979647	0.48633145271555833	0.007061171055514192
0.7401461635358892	0.07536933704404208	0.9205888827655051	0.008527081146543776
0.7470082279751561	0.121044619218277	0.5874235034480455	0.005877647503418528
0.5689226081112728	0.061982862209321865	0.9386905581749878	0.039506518424745785
0.4440395766471911	0.08400867684116951	0.9092460924828901	0.044611702665545594
0.583868081204278	0.41860674602908887	0.5728538027479699	0.42264104701022004
0.762779009401216	0.12652587622655123	0.6388446740045629	0.0010128205665451103
0.3629598591420148	0.39718333733808714	0.47583715192866244	0.20563745476454004
0.3421616696255155	0.36671275590686925	0.5806509269854793	0.2733974103008371
0.3400383627189404	0.34438535796681496	0.5166990699869686	0.1425997783418232
0.3529994066618573	0.24781498485219128	0.7209310494855673	0.15003757547465577
0.33347873668202743	0.3356205813234443	0.5082142166217791	0.1993552308118563
0.6380087531346662	0.3751196875912558	0.5355156138261498	0.41543995935686434
0.42141132378795604	0.12677468872340264	0.8218096284817735	0.08417784097705683
0.3397517895397604	0.3051606503790837	0.58562427820364	0.12460417354887932
0.3453019694604422	0.38078166355446	0.5447081837238911	0.29190393395819153
